Standard Model Physics at the HL-LHC and HE-LHC

The successful operation of the Large Hadron Collider (LHC) and the excellent performance of the ATLAS, CMS, LHCb and ALICE detectors in Run-1 and Run-2 with $pp$ collisions at center-of-mass energies of 7, 8 and 13 TeV as well as the giant leap in precision calculations and modeling of fundamental interactions at hadron colliders have allowed an extraordinary breadth of physics studies including precision measurements of a variety physics processes. The LHC results have so far confirmed the validity of the Standard Model of particle physics up to unprecedented energy scales and with great precision in the sectors of strong and electroweak interactions as well as flavour physics, for instance in top quark physics. The upgrade of the LHC to a High Luminosity phase (HL-LHC) at 14 TeV center-of-mass energy with 3 ab$^{-1}$ of integrated luminosity will probe the Standard Model with even greater precision and will extend the sensitivity to possible anomalies in the Standard Model, thanks to a ten-fold larger data set, upgraded detectors and expected improvements in the theoretical understanding. This document summarises the physics reach of the HL-LHC in the realm of strong and electroweak interactions and top quark physics, and provides a glimpse of the potential of a possible further upgrade of the LHC to a 27 TeV $pp$ collider, the High-Energy LHC (HE-LHC), assumed to accumulate an integrated luminosity of 15 ab$^{-1}$.

==> electroweak/img/vbf/27TeV/pt30/cut_crop.sh <==
#!/bin/bash

pdfsize() {
    a=$(pdfinfo -box ${1} | grep "MediaBox")
    echo ${a#*:}
}

createBox() {
    x1=${3}
    x2=${7}
    y1=${4}
    y2=${8}
    deltay=$(echo ${y1} - ${y2} | bc )
    deltax=$(echo ${x1} - ${x2} | bc )
    if [[ ${deltax} = *-* ]]
    then
        deltax=0
    fi
    if [[ ${deltay} = *-* ]]
    then
        deltay=0
    fi
    echo "${deltax} 0 0 ${deltay}"
}

pdfcropy() {
    file=${1}
    box=${2}
    echo "Adding margins: " ${box}
    pdfcrop --margins "${box}" ${file} ${file}
}
pdfclip() {
    file=${1}
    pdfcrop --clip ${file} ${file}
}


do_all() {
    larger=${1}
    smaller=${2}

    if [[ ${3} != *noclip* ]] 
    then
        pdfclip ${larger}
        pdfclip ${smaller}
    fi

    size_l=$(pdfsize ${larger})
    size_s=$(pdfsize ${smaller})
    echo "Size L :" ${size_l}
    echo "Size S :" ${size_s}

    box=$(createBox ${size_l} ${size_s})

    pdfcropy ${smaller} "${box}"
}
# do_all bigger.pdf smaller.pdf

for i in h j1 j2
do 
    do_all pt${i}.pdf y${i}.pdf
    do_all pt${i}_tight.pdf y${i}_tight.pdf
done
# # Dijet
do_all deltay_j12.pdf m12.pdf 
do_all m12.pdf deltay_j12.pdf noclip
do_all deltay_j12_tight.pdf m12_tight.pdf 
do_all m12_tight.pdf deltay_j12_tight.pdf noclip


# Higgs
# do_all pth_tight.pdf yh_tight.pdf 
# 
# #
# do_all ptj1_tight.pdf yj1_tight.pdf 
# do_all ptj2_tight.pdf yj2_tight.pdf 
# 
# # Dijet
# do_all deltay_j12_tight.pdf m12_tight.pdf 
# do_all m12_tight.pdf deltay_j12_tight.pdf noclip



==> scripts/prepend.sh <==
#!/bin/sh
# --------------------------------------------------------------------------------------------
# -- Prepend the contents of file file_header.txt to the file indicated by the first parameter
# --------------------------------------------------------------------------------------------
mv $1 $1.bak
cat file_header.txt $1.bak > $1

